Mesh: Compacting Memory Management for C/C++ Applications

Programs written in C/C++ can suffer from serious memory fragmentation, leading to low utilization of memory, degraded performance, and application failure due to memory exhaustion. This paper introduces Mesh, a plug-in replacement for malloc that, for the first time, eliminates fragmentation in unmodified C/C++ applications. Mesh combines novel randomized algorithms with widely-supported virtual memory operations to provably reduce fragmentation, breaking the classical Robson bounds with high probability. Mesh generally matches the runtime performance of state-of-the-art memory allocators while reducing memory consumption; in particular, it reduces the memory of consumption of Firefox by 16% and Redis by 39%.

==> freelist-attach.cc <==
% \begin{minted}[frame=single,fontsize=\small]{c++}
\begin{minted}[bgcolor=bg,fontsize=\small]{c++}
void ShuffleVector::attach(MiniHeap *mh) {
  _mh = mh;
  _off = maxCount();
  for (auto i = 0; i < maxCount(); i++) {
    // true if atomically set from 0 -> 1
    if (bitmap.tryToSet(i)) {
      _list[_off--] = i; } }
  shuffle(_list[_off], _list[maxCount()]);
}
\end{minted}


==> local-free.cc <==
%\begin{minted}[frame=single,fontsize=\small]{c++}
\begin{minted}[bgcolor=bg,fontsize=\small]{c++}
void MeshLocal::free(void *ptr) {
  // check if in attached MiniHeap
  for (auto i=0; i<SizeClassCount; i++) {
    const auto curr = _shufVecs[i];
    if (curr->contains(ptr)) {
      curr->free(ptr);
      return; } }
  _global->free(ptr); // general case
}
\end{minted}


==> local-malloc.cc <==
%\begin{minted}[bgcolor=bg,fontsize=\small]{c++}
\definecolor{bg}{rgb}{0.95,0.95,0.95}
\begin{minted}[bgcolor=bg,fontsize=\small]{c++}
void *MeshLocal::malloc(size_t sz) {
  int szClass;
  // forward to global heap if large
  if (!getSizeClass(sz, &szClass))
    return _global->malloc(sz);
  auto shufVec = _shufVecs[szClass];
  if (shufVec.isExhausted()) {
    shufVec.detachMiniheap();
    shufVec.attach(
      _global->allocMiniheap(szClass));}
  return shufVec.malloc();
}
\end{minted}


==> miniheap-free.cc <==
%\begin{minted}[frame=single,fontsize=\small]{c++}
\begin{minted}[bgcolor=bg,fontsize=\small]{c++}
void ShuffleVector::free(void *ptr) {
  const auto freedOff = getOff(ptr);
  _list[--_off] = freedOff;
  // place newly freed address
  // randomly in the shuffle vector
  auto swapOff =
    _rng.inRange(_off, maxCount() - 1);
  swap(_list[_off], _list[swapOff]);
}
\end{minted}


==> miniheap-malloc.cc <==
%\begin{minted}[frame=single,fontsize=\small]{c++}
\begin{minted}[bgcolor=bg,fontsize=\small]{c++}
void *ShuffleVector::malloc() {
  const auto off = _list[_off++];
  return _spanStart + off * _objSize;
}
\end{minted}


==> r/firefox-speedometer.r <==
library(ggplot2)
library(grid)
library(scales)

dat_mesh <- read.delim('../data/mesh-speedometer.tsv', header = TRUE, sep = '\t')
dat_mesh$alloc <- 'Mesh'
dat_mesh$rss <- dat_mesh$rss / 1024.0 / 1024.0
dat_mesh$time <- dat_mesh$time / 1000000000.0

dat_mesh2 <- read.delim('../data/speedometer-mstats/speedometer.mesh2y.1542183480.051526866-a8f57657.tsv', header = TRUE, sep = '\t')
dat_mesh2$alloc <- 'Mesh'
dat_mesh2$rss <- dat_mesh2$rss / 1024.0 / 1024.0
dat_mesh2$time <- dat_mesh2$time / 1000000000.0

dat_jemalloc <- read.delim('../data/mozjemalloc-speedometer.tsv', header = TRUE, sep = '\t')
dat_jemalloc$alloc <- 'mozjemalloc'
dat_jemalloc$rss <- dat_jemalloc$rss / 1024.0 / 1024.0
dat_jemalloc$time <- dat_jemalloc$time / 1000000000.0

dat_jemalloc2 <- read.delim('../data/mozjemalloc-speedometer.2.tsv', header = TRUE, sep = '\t')
dat_jemalloc2$alloc <- 'mozjemalloc (2)'
dat_jemalloc2$rss <- dat_jemalloc2$rss / 1024.0 / 1024.0
dat_jemalloc2$time <- dat_jemalloc2$time / 1000000000.0

dat_vanilla <- read.delim('../data/vanilla-speedometer.tsv', header = TRUE, sep = '\t')
dat_vanilla$alloc <- 'compiled-in'
dat_vanilla$rss <- dat_vanilla$rss / 1024.0 / 1024.0
dat_vanilla$time <- dat_vanilla$time / 1000000000.0

dat_vanilla2 <- read.delim('../data/speedometer-mstats/speedometer.jemalloc.1542182865.120024199-573a575f.tsv', header = TRUE, sep = '\t')
dat_vanilla2$alloc <- 'default jemalloc'
dat_vanilla2$rss <- dat_vanilla2$rss / 1024.0 / 1024.0
dat_vanilla2$time <- dat_vanilla2$time / 1000000000.0

p <- ggplot() +
    geom_line(data=dat_mesh2, size=.5, aes(x=time, y=rss, color=alloc, group=1)) +
    ## geom_line(data=dat_mesh2, size=.3, aes(x=time, y=rss, color=alloc, group=2)) +
    ## geom_line(data=dat_mesh3, size=.3, aes(x=time, y=rss, color=alloc, group=7)) +
    ## geom_line(data=dat_glibc, size=.3, aes(x=time, y=rss, color=alloc, group=2)) +
    ## geom_line(data=dat_tcmalloc, size=.3, aes(x=time, y=rss, color=alloc, group=3)) +
    ## geom_line(data=dat_vanilla, size=.3, aes(x=time, y=rss, color=alloc, group=7)) +
    geom_line(data=dat_vanilla2, size=.5, aes(x=time, y=rss, color=alloc, group=8)) +
    ## geom_line(data=dat_jemalloc, size=.3, aes(x=time, y=rss, color=alloc, group=4)) +
    ## geom_line(data=dat_jemalloc2, size=.3, aes(x=time, y=rss, color=alloc, group=5)) +
    ## geom_line(data=dat_hoard, size=.3, aes(x=time, y=rss, color=alloc, group=5)) +
    ## geom_line(data=dat_diehard, size=.3, aes(x=time, y=rss, color=alloc, group=8)) +
    scale_y_continuous('RSS (MiB)', expand = c(0, 0), limits = c(0, 820)) +
    scale_x_continuous('Time Since Program Start (seconds)', expand = c(0, 0), limits = c(0, 144)) +
    theme_bw(20, 'Times') +
    guides(colour = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0.1, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, 0, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0.1, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=20),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

ggsave(p, filename='firefox-speedometer.pdf', width=7, height=2.75)


==> r/firefox-stw.r <==
library(ggplot2)
library(grid)
library(scales)

dat_stw <- read.delim('../data/firefox-stw-pause.tsv', header = TRUE, sep = '\t')
dat_stw$alloc <- 'Mesh'

quantile(dat_stw$time, c(.90, .95, .99))


p <- ggplot() +
    stat_ecdf(geom = "step", data=dat_stw, size=.3, aes(x=time, color=alloc, group=1)) +
    coord_cartesian(xlim = c(0, 5000000)) +
    scale_x_continuous('Time (nanoseconds)') +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

## p <- ggplot() +
##     geom_line(data=dat_mesh, size=.3, aes(x=time, y=rss, color=alloc, group=1)) +
##     geom_line(data=dat_mesh3, size=.3, aes(x=time, y=rss, color=alloc, group=7)) +
##     geom_line(data=dat_glibc, size=.3, aes(x=time, y=rss, color=alloc, group=2)) +
##     geom_line(data=dat_tcmalloc, size=.3, aes(x=time, y=rss, color=alloc, group=3)) +
##     geom_line(data=dat_jemalloc, size=.3, aes(x=time, y=rss, color=alloc, group=4)) +
##     geom_line(data=dat_hoard, size=.3, aes(x=time, y=rss, color=alloc, group=5)) +
##     geom_line(data=dat_diehard, size=.3, aes(x=time, y=rss, color=alloc, group=8)) +
##     scale_y_continuous('RSS (MiB)', expand = c(0, 0), limits = c(0, 512)) +
##     scale_x_continuous('Time Since Program Start (seconds)', expand = c(0, 0), limits = c(0, 7.5)) +
##     theme_bw(10, 'Times') +
##     guides(colour = guide_legend(nrow = 3)) +
##     theme(
##         plot.title = element_text(size=10, face='bold'),
##         strip.background = element_rect(color='dark gray', linetype=0.5),
##         plot.margin = unit(c(.1, .1, 0, 0), 'in'),
##         panel.border = element_rect(colour='gray'),
##         panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
##         legend.position = 'bottom',
##         legend.key = element_rect(color=NA),
##         legend.key.size = unit(0.15, 'in'),
##         legend.margin = unit(0, 'in'),
##         legend.title=element_blank(),
##         axis.title.y = element_text(size=9),
##         axis.text.x = element_text(angle = 0, hjust = 1)
##     )

ggsave(p, filename='firefox-stw.pdf', width=3.4, height=2.5)


==> r/latency-free.r <==
library(ggplot2)
library(grid)
library(scales)

dat_mesh0n <- read.delim('../data/redis-latency/mesh0n.free.csv', header = TRUE, sep = ',')
dat_mesh0n$alloc <- 'Mesh 0n'

dat_mesh1n <- read.delim('../data/redis-latency/mesh1n.free.csv', header = TRUE, sep = ',')
dat_mesh1n$alloc <- 'Mesh 1n'

dat_mesh2n <- read.delim('../data/redis-latency/mesh2n.free.csv', header = TRUE, sep = ',')
dat_mesh2n$alloc <- 'Mesh 2n'

dat_mesh2y <- read.delim('../data/redis-latency/mesh2y.free.csv', header = TRUE, sep = ',')
dat_mesh2y$alloc <- 'Mesh 2y (new)'

dat_mesh2y_full <- read.delim('../data/redis-latency/mesh2y.free-full.csv', header = TRUE, sep = ',')
dat_mesh2y_full$alloc <- 'Mesh 2y (old)'

## dat_hoard <- read.delim('../data/redis-latency/malloc.hoard.csv', header = TRUE, sep = ',')
## dat_hoard$alloc <- 'Hoard'

## dat_diehard <- read.delim('../data/git-latency/latency.diehard', header = TRUE, sep = ',')
## dat_diehard$alloc <- 'DieHard'

## dat_glibc <- read.delim('../data/git-latency/latency.glibc', header = TRUE, sep = ',')
## dat_glibc$alloc <- 'glibc'

dat_jemalloc <- read.delim('../data/redis-latency/jemalloc-external.free.csv', header = TRUE, sep = ',')
dat_jemalloc$alloc <- 'jemalloc'

dat_tcmalloc <- read.delim('../data/redis-latency/tcmalloc-external.free.csv', header = TRUE, sep = ',')
dat_tcmalloc$alloc <- 'tcmalloc'

dat_hoard <- read.delim('../data/redis-latency/hoard.free.csv', header = TRUE, sep = ',')
dat_hoard$alloc <- 'hoard'


p <- ggplot() + #dat_mesh, aes(time, color=alloc)) +
    geom_line(data=dat_mesh0n, size=.3, aes(x=Value, y=Percentile, color=alloc, group=1)) +
    ## geom_line(data=dat_mesh1n, size=.3, aes(x=Value, y=Percentile, color=alloc, group=2)) +
    ## geom_line(data=dat_mesh2n, size=.3, aes(x=Value, y=Percentile, color=alloc, group=3)) +
    geom_line(data=dat_mesh2y, size=.3, aes(x=Value, y=Percentile, color=alloc, group=4)) +
    geom_line(data=dat_mesh2y_full, size=.3, aes(x=Value, y=Percentile, color=alloc, group=8)) +
    geom_line(data=dat_jemalloc, size=.3, aes(x=Value, y=Percentile, color=alloc, group=5)) +
    ## geom_line(data=dat_tcmalloc, size=.3, aes(x=Value, y=Percentile, color=alloc, group=6)) +
    ## geom_line(data=dat_hoard, size=.3, aes(x=Value, y=Percentile, color=alloc, group=7)) +
    ## stat_ecdf(geom = "step", data=dat_mesh, size=.3, aes(x=Value, color=alloc, group=1)) +
    ## stat_ecdf(geom = "step", data=dat_glibc, size=.3, aes(x=Value, color=alloc, group=2)) +
    ## stat_ecdf(geom = "step", data=dat_jemalloc, size=.3, aes(x=Value, color=alloc, group=4)) +
    ## stat_ecdf(geom = "step", data=dat_hoard, size=.3, aes(x=Value, color=alloc, group=5)) +
    ## stat_ecdf(geom = "step", data=dat_diehard, size=.3, aes(x=Value, color=alloc, group=8)) +
    ## stat_ecdf(geom = "step", data=dat_tcmalloc, size=.3, aes(x=Value, color=alloc, group=7)) +
    coord_cartesian(xlim = c(0, 300)) +
    scale_x_continuous('Time (nanoseconds)') +
    scale_y_continuous('Cumulative fraction of requests') +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(nrow = 2)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

ggsave(p, filename='latency-free.pdf', width=3.4, height=2.5)


==> r/latency-malloc.r <==
library(ggplot2)
library(grid)
library(scales)

dat_mesh0n <- read.delim('../data/redis-latency/mesh0n.malloc.csv', header = TRUE, sep = ',')
dat_mesh0n$alloc <- 'Mesh 0n'

dat_mesh1n <- read.delim('../data/redis-latency/mesh1n.malloc.csv', header = TRUE, sep = ',')
dat_mesh1n$alloc <- 'Mesh 1n'

dat_mesh2n <- read.delim('../data/redis-latency/mesh2n.malloc.csv', header = TRUE, sep = ',')
dat_mesh2n$alloc <- 'Mesh 2n'

dat_mesh2y <- read.delim('../data/redis-latency/mesh2y.malloc.csv', header = TRUE, sep = ',')
dat_mesh2y$alloc <- 'Mesh 2y'

## dat_hoard <- read.delim('../data/redis-latency/malloc.hoard.csv', header = TRUE, sep = ',')
## dat_hoard$alloc <- 'Hoard'

## dat_diehard <- read.delim('../data/git-latency/latency.diehard', header = TRUE, sep = ',')
## dat_diehard$alloc <- 'DieHard'

## dat_glibc <- read.delim('../data/git-latency/latency.glibc', header = TRUE, sep = ',')
## dat_glibc$alloc <- 'glibc'

dat_jemalloc <- read.delim('../data/redis-latency/jemalloc-external.malloc.csv', header = TRUE, sep = ',')
dat_jemalloc$alloc <- 'jemalloc'

dat_tcmalloc <- read.delim('../data/redis-latency/tcmalloc-external.malloc.csv', header = TRUE, sep = ',')
dat_tcmalloc$alloc <- 'tcmalloc'

dat_hoard <- read.delim('../data/redis-latency/hoard.malloc.csv', header = TRUE, sep = ',')
dat_hoard$alloc <- 'hoard'

p <- ggplot() +
    geom_line(data=dat_mesh0n, size=.3, aes(x=Value, y=Percentile, color=alloc, group=1)) +
    geom_line(data=dat_mesh1n, size=.3, aes(x=Value, y=Percentile, color=alloc, group=2)) +
    geom_line(data=dat_mesh2n, size=.3, aes(x=Value, y=Percentile, color=alloc, group=3)) +
    geom_line(data=dat_mesh2y, size=.3, aes(x=Value, y=Percentile, color=alloc, group=4)) +
    geom_line(data=dat_jemalloc, size=.3, aes(x=Value, y=Percentile, color=alloc, group=5)) +
    geom_line(data=dat_tcmalloc, size=.3, aes(x=Value, y=Percentile, color=alloc, group=6)) +
    geom_line(data=dat_hoard, size=.3, aes(x=Value, y=Percentile, color=alloc, group=7)) +
    ## stat_ecdf(geom = "step", data=dat_mesh, size=.3, aes(x=time, color=alloc, group=1)) +
    ## stat_ecdf(geom = "step", data=dat_glibc, size=.3, aes(x=time, color=alloc, group=2)) +
    ## stat_ecdf(geom = "step", data=dat_jemalloc, size=.3, aes(x=time, color=alloc, group=4)) +
    ## stat_ecdf(geom = "step", data=dat_hoard, size=.3, aes(x=time, color=alloc, group=5)) +
    ## stat_ecdf(geom = "step", data=dat_diehard, size=.3, aes(x=time, color=alloc, group=8)) +
    ## stat_ecdf(geom = "step", data=dat_tcmalloc, size=.3, aes(x=time, color=alloc, group=7)) +
    coord_cartesian(xlim = c(0, 50)) +
    scale_x_continuous('Time (nanoseconds)') +
    scale_y_continuous('Cumulative fraction of requests') +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(nrow = 2)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

## p <- ggplot() +
##     geom_line(data=dat_mesh, size=.3, aes(x=time, y=rss, color=alloc, group=1)) +
##     geom_line(data=dat_mesh3, size=.3, aes(x=time, y=rss, color=alloc, group=7)) +
##     geom_line(data=dat_glibc, size=.3, aes(x=time, y=rss, color=alloc, group=2)) +
##     geom_line(data=dat_tcmalloc, size=.3, aes(x=time, y=rss, color=alloc, group=3)) +
##     geom_line(data=dat_jemalloc, size=.3, aes(x=time, y=rss, color=alloc, group=4)) +
##     geom_line(data=dat_hoard, size=.3, aes(x=time, y=rss, color=alloc, group=5)) +
##     geom_line(data=dat_diehard, size=.3, aes(x=time, y=rss, color=alloc, group=8)) +
##     scale_y_continuous('RSS (MiB)', expand = c(0, 0), limits = c(0, 512)) +
##     scale_x_continuous('Time Since Program Start (seconds)', expand = c(0, 0), limits = c(0, 7.5)) +
##     theme_bw(10, 'Times') +
##     guides(colour = guide_legend(nrow = 3)) +
##     theme(
##         plot.title = element_text(size=10, face='bold'),
##         strip.background = element_rect(color='dark gray', linetype=0.5),
##         plot.margin = unit(c(.1, .1, 0, 0), 'in'),
##         panel.border = element_rect(colour='gray'),
##         panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
##         legend.position = 'bottom',
##         legend.key = element_rect(color=NA),
##         legend.key.size = unit(0.15, 'in'),
##         legend.margin = unit(0, 'in'),
##         legend.title=element_blank(),
##         axis.title.y = element_text(size=9),
##         axis.text.x = element_text(angle = 0, hjust = 1)
##     )

ggsave(p, filename='latency-malloc.pdf', width=3.4, height=2.5)


==> r/leveldb_db_bench.r <==
library(ggplot2)
library(grid)
library(scales)

dat_mesh <- read.delim('../data/leveldb.db_bench.mesh.tsv', header = TRUE, sep = '\t')
dat_mesh$alloc <- 'Mesh'
dat_mesh$rss <- dat_mesh$rss / 1024.0 / 1024.0
dat_mesh$time <- dat_mesh$time / 1000000000.0

dat_mesh_arena <- read.delim('../data/leveldb.db_bench.mesh-arenas.tsv', header = TRUE, sep = '\t')
dat_mesh_arena$alloc <- 'Mesh (Arenas enabled)'
dat_mesh_arena$rss <- dat_mesh_arena$rss / 1024.0 / 1024.0
dat_mesh_arena$time <- dat_mesh_arena$time / 1000000000.0

dat_tcmalloc <- read.delim('../data/leveldb.db_bench.tcmalloc.tsv', header = TRUE, sep = '\t')
dat_tcmalloc$alloc <- 'TCMalloc'
dat_tcmalloc$rss <- dat_tcmalloc$rss / 1024.0 / 1024.0
dat_tcmalloc$time <- dat_tcmalloc$time / 1000000000.0


p <- ggplot() +
    geom_line(data=dat_mesh, size=.3, aes(x=time, y=rss, color=alloc, group=1)) +
    geom_line(data=dat_mesh_arena, size=.3, aes(x=time, y=rss, color=alloc, group=2)) +
    geom_line(data=dat_tcmalloc, size=.3, aes(x=time, y=rss, color=alloc, group=8)) +
    scale_y_continuous('RSS (MiB)', expand = c(0, 0), limits = c(0, 130)) +
    scale_x_continuous('Time Since Program Start (seconds)', expand = c(0, 0), limits = c(0, 16.0)) +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(nrow = 3)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

ggsave(p, filename='leveldb_db_bench.pdf', width=3.4, height=2.5)


==> r/lru-histogram.r <==
library(ggplot2)
library(grid)
library(scales)

dat <- read.delim('../data/lru-histogram.tsv', header = TRUE, sep = '\t')

p <- ggplot(data=dat) +
    geom_line(linetype='dashed', aes(x=occupancy, y=before, color='Before Meshing')) +
    geom_line(aes(x=occupancy, y=after, color='After Meshing')) +
    ## geom_line(aes(x=Occupancy, y='After Meshing')) +
    scale_y_continuous('Number of Spans', expand = c(0, 0)) +
    scale_x_discrete('Occupancy (%)', expand = c(0, 0)) +
    theme_minimal() +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(reverse=TRUE)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

ggsave(p, filename='lru-histogram.pdf', width=3.4, height=1.5)


==> r/python-fragmentation.r <==
library(ggplot2)
library(grid)
library(scales)

dat_mesh <- read.delim('../data/python-fragmentation/mesh_mesh.tsv', header = TRUE, sep = '\t')
dat_mesh$alloc <- 'Mesh (meshing)'
dat_mesh$rss <- dat_mesh$rss / 1024.0 / 1024.0
dat_mesh$time <- dat_mesh$time / 1000000000.0

dat_mesh2 <- read.delim('../data/python-fragmentation/mesh_nomesh.tsv', header = TRUE, sep = '\t')
dat_mesh2$alloc <- 'Mesh (no meshing)'
dat_mesh2$rss <- dat_mesh2$rss / 1024.0 / 1024.0
dat_mesh2$time <- dat_mesh2$time / 1000000000.0

## dat_mesh3 <- read.delim('../data/python-fragmentation/mesh3.tsv', header = TRUE, sep = '\t')
## dat_mesh3$alloc <- 'Mesh (meshing, no madvise+fallocate)'
## dat_mesh3$rss <- dat_mesh3$rss / 1024.0 / 1024.0
## dat_mesh3$time <- dat_mesh3$time / 1000000000.0

dat_glibc <- read.delim('../data/python-fragmentation/glibc.tsv', header = TRUE, sep = '\t')
dat_glibc$alloc <- 'glibc'
dat_glibc$rss <- dat_glibc$rss / 1024.0 / 1024.0
dat_glibc$time <- dat_glibc$time / 1000000000.0

## dat_glibc2 <- read.delim('../data/python-fragmentation/glibc2.tsv', header = TRUE, sep = '\t')
## dat_glibc2$alloc <- 'glibc2'
## dat_glibc2$rss <- dat_glibc2$rss / 1024.0 / 1024.0
## dat_glibc2$time <- dat_glibc2$time / 1000000000.0

dat_tcmalloc <- read.delim('../data/python-fragmentation/tcmalloc.tsv', header = TRUE, sep = '\t')
dat_tcmalloc$alloc <- 'tcmalloc'
dat_tcmalloc$rss <- dat_tcmalloc$rss / 1024.0 / 1024.0
dat_tcmalloc$time <- dat_tcmalloc$time / 1000000000.0

dat_jemalloc <- read.delim('../data/python-fragmentation/jemalloc.tsv', header = TRUE, sep = '\t')
dat_jemalloc$alloc <- 'jemalloc'
dat_jemalloc$rss <- dat_jemalloc$rss / 1024.0 / 1024.0
dat_jemalloc$time <- dat_jemalloc$time / 1000000000.0

dat_hoard <- read.delim('../data/python-fragmentation/hoard.tsv', header = TRUE, sep = '\t')
dat_hoard$alloc <- 'Hoard'
dat_hoard$rss <- dat_hoard$rss / 1024.0 / 1024.0
dat_hoard$time <- dat_hoard$time / 1000000000.0

dat_pymalloc <- read.delim('../data/python-fragmentation/pymalloc.tsv', header = TRUE, sep = '\t')
dat_pymalloc$alloc <- 'pymalloc'
dat_pymalloc$rss <- dat_pymalloc$rss / 1024.0 / 1024.0
dat_pymalloc$time <- dat_pymalloc$time / 1000000000.0

p <- ggplot() +
    geom_line(data=dat_mesh, size=.2, aes(x=time, y=rss, color=alloc, group=1)) +
    geom_line(data=dat_mesh2, size=.2, aes(x=time, y=rss, color=alloc, group=7)) +
    ## geom_line(data=dat_mesh3, size=.2, aes(x=time, y=rss, color=alloc, group=8)) +
    ## geom_line(data=dat_glibc, linetype='dashed', size=.2, aes(x=time, y=rss, color=alloc, group=2)) +
    ## geom_line(data=dat_glibc2, linetype='dashed', size=.3, aes(x=time, y=rss, color=alloc, group=3)) +
    geom_line(data=dat_tcmalloc, size=.2, aes(x=time, y=rss, color=alloc, group=4)) +
    ## geom_line(data=dat_jemalloc, size=.2, aes(x=time, y=rss, color=alloc, group=5)) +
    ## geom_line(data=dat_hoard, size=.2, aes(x=time, y=rss, color=alloc, group=6)) +
    geom_line(data=dat_pymalloc, size=.2, aes(x=time, y=rss, color=alloc, group=9)) +
    scale_y_continuous('RSS (MiB)', expand = c(0, 0), limits = c(0, 800)) +
    scale_x_continuous('Time Since Program Start (seconds)', expand = c(0, 0), limits = c(0, 4.5)) +
    ## scale_y_continuous('RSS (MiB)', expand = c(0, 0), limits = c(0, 250)) +
    ## scale_x_continuous('Time Since Program Start (seconds)', expand = c(0, 0), limits = c(0, 4.5)) +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

ggsave(p, filename='python-fragmentation.pdf', width=6.4, height=3)


==> r/python3-big3.r <==
library(ggplot2)
library(grid)
library(scales)

dat_mesh <- read.delim('../data/python-big3/mesh_mesh.tsv', header = TRUE, sep = '\t')
dat_mesh$alloc <- 'Mesh (meshing)'
dat_mesh$rss <- dat_mesh$rss / 1024.0 / 1024.0
dat_mesh$time <- dat_mesh$time / 1000000000.0

dat_mesh2 <- read.delim('../data/python-big3/mesh_nomesh.tsv', header = TRUE, sep = '\t')
dat_mesh2$alloc <- 'Mesh (no meshing)'
dat_mesh2$rss <- dat_mesh2$rss / 1024.0 / 1024.0
dat_mesh2$time <- dat_mesh2$time / 1000000000.0

## dat_mesh3 <- read.delim('../data/python-big3/mesh3.tsv', header = TRUE, sep = '\t')
## dat_mesh3$alloc <- 'Mesh (meshing, no madvise+fallocate)'
## dat_mesh3$rss <- dat_mesh3$rss / 1024.0 / 1024.0
## dat_mesh3$time <- dat_mesh3$time / 1000000000.0

dat_glibc <- read.delim('../data/python-big3/glibc.tsv', header = TRUE, sep = '\t')
dat_glibc$alloc <- 'glibc'
dat_glibc$rss <- dat_glibc$rss / 1024.0 / 1024.0
dat_glibc$time <- dat_glibc$time / 1000000000.0

## dat_glibc2 <- read.delim('../data/python-big3/glibc2.tsv', header = TRUE, sep = '\t')
## dat_glibc2$alloc <- 'glibc2'
## dat_glibc2$rss <- dat_glibc2$rss / 1024.0 / 1024.0
## dat_glibc2$time <- dat_glibc2$time / 1000000000.0

dat_tcmalloc <- read.delim('../data/python-big3/tcmalloc.tsv', header = TRUE, sep = '\t')
dat_tcmalloc$alloc <- 'tcmalloc'
dat_tcmalloc$rss <- dat_tcmalloc$rss / 1024.0 / 1024.0
dat_tcmalloc$time <- dat_tcmalloc$time / 1000000000.0

dat_jemalloc <- read.delim('../data/python-big3/jemalloc.tsv', header = TRUE, sep = '\t')
dat_jemalloc$alloc <- 'jemalloc'
dat_jemalloc$rss <- dat_jemalloc$rss / 1024.0 / 1024.0
dat_jemalloc$time <- dat_jemalloc$time / 1000000000.0

dat_hoard <- read.delim('../data/python-big3/hoard.tsv', header = TRUE, sep = '\t')
dat_hoard$alloc <- 'Hoard'
dat_hoard$rss <- dat_hoard$rss / 1024.0 / 1024.0
dat_hoard$time <- dat_hoard$time / 1000000000.0

dat_pymalloc <- read.delim('../data/python-big3/pymalloc.tsv', header = TRUE, sep = '\t')
dat_pymalloc$alloc <- 'pymalloc'
dat_pymalloc$rss <- dat_pymalloc$rss / 1024.0 / 1024.0
dat_pymalloc$time <- dat_pymalloc$time / 1000000000.0

p <- ggplot() +
    geom_line(data=dat_mesh, size=.2, aes(x=time, y=rss, color=alloc, group=1)) +
    geom_line(data=dat_mesh2, size=.2, aes(x=time, y=rss, color=alloc, group=7)) +
    ## geom_line(data=dat_mesh3, size=.2, aes(x=time, y=rss, color=alloc, group=8)) +
    ## geom_line(data=dat_glibc, linetype='dashed', size=.2, aes(x=time, y=rss, color=alloc, group=2)) +
    ## geom_line(data=dat_glibc2, linetype='dashed', size=.3, aes(x=time, y=rss, color=alloc, group=3)) +
    geom_line(data=dat_tcmalloc, size=.2, aes(x=time, y=rss, color=alloc, group=4)) +
    ## geom_line(data=dat_jemalloc, size=.2, aes(x=time, y=rss, color=alloc, group=5)) +
    ## geom_line(data=dat_hoard, size=.2, aes(x=time, y=rss, color=alloc, group=6)) +
    geom_line(data=dat_pymalloc, size=.2, aes(x=time, y=rss, color=alloc, group=9)) +
    scale_y_continuous('RSS (MiB)', expand = c(0, 0), limits = c(0, 800)) +
    scale_x_continuous('Time Since Program Start (seconds)', expand = c(0, 0), limits = c(0, 4.5)) +
    ## scale_y_continuous('RSS (MiB)', expand = c(0, 0), limits = c(0, 250)) +
    ## scale_x_continuous('Time Since Program Start (seconds)', expand = c(0, 0), limits = c(0, 4.5)) +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

ggsave(p, filename='python3-big3.pdf', width=6.4, height=3)


==> r/python3-range-latency-free.r <==
library(ggplot2)
library(grid)
library(scales)

dat_mesh <- read.delim('../data/py/xrange-mesh-free.csv', header = TRUE, sep = ',')
dat_mesh$alloc <- 'Mesh'

dat_glibc <- read.delim('../data/py/xrange-glibc-free.csv', header = TRUE, sep = ',')
dat_glibc$alloc <- 'glibc'

dat_jemalloc <- read.delim('../data/py/xrange-jemalloc-free.csv', header = TRUE, sep = ',')
dat_jemalloc$alloc <- 'jemalloc'

dat_tcmalloc <- read.delim('../data/py/xrange-tcmalloc-free.csv', header = TRUE, sep = ',')
dat_tcmalloc$alloc <- 'tcmalloc'

dat_hoard <- read.delim('../data/py/xrange-hoard-free.csv', header = TRUE, sep = ',')
dat_hoard$alloc <- 'hoard'


p <- ggplot() + #dat_mesh, aes(time, color=alloc)) +
    geom_line(data=dat_mesh, size=.3, aes(x=Value, y=Percentile, color=alloc, group=1)) +
    geom_line(data=dat_glibc, size=.3, aes(x=Value, y=Percentile, color=alloc, group=2)) +
    geom_line(data=dat_jemalloc, size=.3, aes(x=Value, y=Percentile, color=alloc, group=3)) +
    geom_line(data=dat_tcmalloc, size=.3, aes(x=Value, y=Percentile, color=alloc, group=4)) +
    geom_line(data=dat_hoard, size=.3, aes(x=Value, y=Percentile, color=alloc, group=5)) +
    coord_cartesian(xlim = c(0, 600)) +
    scale_x_continuous('Time (nanoseconds)') +
    scale_y_continuous('Cumulative fraction of requests') +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

ggsave(p, filename='python3-range-latency-free.pdf', width=3.4, height=2.5)


==> r/python3-range-latency-malloc.r <==
library(ggplot2)
library(grid)
library(scales)

dat_mesh <- read.delim('../data/py/xrange-mesh-malloc.csv', header = TRUE, sep = ',')
dat_mesh$alloc <- 'Mesh'

dat_glibc <- read.delim('../data/py/xrange-glibc-malloc.csv', header = TRUE, sep = ',')
dat_glibc$alloc <- 'glibc'

dat_jemalloc <- read.delim('../data/py/xrange-jemalloc-malloc.csv', header = TRUE, sep = ',')
dat_jemalloc$alloc <- 'jemalloc'

dat_tcmalloc <- read.delim('../data/py/xrange-tcmalloc-malloc.csv', header = TRUE, sep = ',')
dat_tcmalloc$alloc <- 'tcmalloc'

dat_hoard <- read.delim('../data/py/xrange-hoard-malloc.csv', header = TRUE, sep = ',')
dat_hoard$alloc <- 'hoard'


p <- ggplot() + #dat_mesh, aes(time, color=alloc)) +
    geom_line(data=dat_mesh, size=.3, aes(x=Value, y=Percentile, color=alloc, group=1)) +
    geom_line(data=dat_glibc, size=.3, aes(x=Value, y=Percentile, color=alloc, group=2)) +
    geom_line(data=dat_jemalloc, size=.3, aes(x=Value, y=Percentile, color=alloc, group=3)) +
    geom_line(data=dat_tcmalloc, size=.3, aes(x=Value, y=Percentile, color=alloc, group=4)) +
    geom_line(data=dat_hoard, size=.3, aes(x=Value, y=Percentile, color=alloc, group=4)) +
    coord_cartesian(xlim = c(0, 600)) +
    scale_x_continuous('Time (nanoseconds)') +
    scale_y_continuous('Cumulative fraction of requests') +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

ggsave(p, filename='python3-range-latency-malloc.pdf', width=3.4, height=2.5)


==> r/redis-lru-kernel.r <==
library(ggplot2)
library(grid)
library(scales)

## dat_mesh <- read.delim('../data/redis-lru/redis-lru-mesh.tsv', header = TRUE, sep = '\t')
## dat_mesh$alloc <- 'Mesh (activedefrag)'
## dat_mesh$kernel <- dat_mesh$kernel / 1024.0 / 1024.0
## dat_mesh$time <- dat_mesh$time / 1000000000.0

## dat_mesh2 <- read.delim('../data/redis-lru/redis-lru-mesh-old.tsv', header = TRUE, sep = '\t')
## dat_mesh2$alloc <- 'mesh-old'
## dat_mesh2$kernel <- dat_mesh2$kernel / 1024.0 / 1024.0
## dat_mesh2$time <- dat_mesh2$time / 1000000000.0

dat_mesh3 <- read.delim('../data/redis-lru/redis-lru-mesh2y.tsv', header = TRUE, sep = '\t')
dat_mesh3$alloc <- 'Mesh'
dat_mesh3$kernel <- dat_mesh3$kernel / 1024.0 / 1024.0
dat_mesh3$time <- dat_mesh3$time / 1000000000.0

dat_glibc <- read.delim('../data/redis-lru/redis-lru-libc.tsv', header = TRUE, sep = '\t')
dat_glibc$alloc <- 'glibc'
dat_glibc$kernel <- dat_glibc$kernel / 1024.0 / 1024.0
dat_glibc$time <- dat_glibc$time / 1000000000.0

dat_tcmalloc <- read.delim('../data/redis-lru/redis-lru-tcmalloc.tsv', header = TRUE, sep = '\t')
dat_tcmalloc$alloc <- 'tcmalloc'
dat_tcmalloc$kernel <- dat_tcmalloc$kernel / 1024.0 / 1024.0
dat_tcmalloc$time <- dat_tcmalloc$time / 1000000000.0

dat_jemalloc <- read.delim('../data/redis-lru/redis-lru-jemalloc.tsv', header = TRUE, sep = '\t')
dat_jemalloc$alloc <- 'jemalloc (activedefrag)'
dat_jemalloc$kernel <- dat_jemalloc$kernel / 1024.0 / 1024.0
dat_jemalloc$time <- dat_jemalloc$time / 1000000000.0

dat_hoard <- read.delim('../data/redis-lru/redis-lru-hoard.tsv', header = TRUE, sep = '\t')
dat_hoard$alloc <- 'Hoard'
dat_hoard$kernel <- dat_hoard$kernel / 1024.0 / 1024.0
dat_hoard$time <- dat_hoard$time / 1000000000.0

## dat_diehard <- read.delim('../data/redis-lru/redis-lru-diehard.tsv', header = TRUE, sep = '\t')
## dat_diehard$alloc <- 'DieHard'
## dat_diehard$kernel <- dat_diehard$kernel / 1024.0 / 1024.0
## dat_diehard$time <- dat_diehard$time / 1000000000.0

p <- ggplot() +
    geom_line(data=dat_mesh3, size=.3, aes(x=time, y=kernel, color=alloc, group=1)) +
    ## geom_line(data=dat_mesh3, size=.3, aes(x=time, y=kernel, color=alloc, group=7)) +
    geom_line(data=dat_glibc, linetype='dashed', size=.3, aes(x=time, y=kernel, color=alloc, group=2)) +
    ## geom_line(data=dat_tcmalloc, size=.3, aes(x=time, y=kernel, color=alloc, group=3)) +
    geom_line(data=dat_jemalloc, linetype='dotted', size=.4, aes(x=time, y=kernel, color=alloc, group=4)) +
    ## geom_line(data=dat_hoard, size=.3, aes(x=time, y=kernel, color=alloc, group=5)) +
    ## geom_line(data=dat_diehard, size=.3, aes(x=time, y=kernel, color=alloc, group=8)) +
    scale_y_continuous('KERNEL (MiB)', expand = c(0, 0), limits = c(0, 20)) +
    scale_x_continuous('Time Since Program Start (seconds)', expand = c(0, 0), limits = c(0, 6.0)) +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

ggsave(p, filename='redis-lru-kernel.pdf', width=3.4, height=1.5)


==> r/redis-lru.r <==
library(ggplot2)
library(grid)
library(scales)

dat_mesh_activedefrag <- read.delim('../data/redis-lru/redis-lru-mesh-explicit.tsv', header = TRUE, sep = '\t')
dat_mesh_activedefrag$alloc <- 'Mesh (activedefrag)'
dat_mesh_activedefrag$rss <- dat_mesh_activedefrag$rss / 1024.0 / 1024.0
dat_mesh_activedefrag$time <- dat_mesh_activedefrag$time / 1000000000.0

## dat_mesh2 <- read.delim('../data/redis-lru/redis-lru-mesh-old.tsv', header = TRUE, sep = '\t')
## dat_mesh2$alloc <- 'mesh-old'
## dat_mesh2$rss <- dat_mesh2$rss / 1024.0 / 1024.0
## dat_mesh2$time <- dat_mesh2$time / 1000000000.0

dat_mesh0n <- read.delim('../data/redis-lru/redis-lru-mesh0n.tsv', header = TRUE, sep = '\t')
dat_mesh0n$alloc <- 'Mesh (no meshing)'
dat_mesh0n$rss <- dat_mesh0n$rss / 1024.0 / 1024.0
dat_mesh0n$time <- dat_mesh0n$time / 1000000000.0

dat_mesh0y <- read.delim('../data/redis-lru/redis-lru-mesh0y.tsv', header = TRUE, sep = '\t')
dat_mesh0y$alloc <- 'Mesh 0y'
dat_mesh0y$rss <- dat_mesh0y$rss / 1024.0 / 1024.0
dat_mesh0y$time <- dat_mesh0y$time / 1000000000.0

dat_mesh2y <- read.delim('../data/redis-lru/redis-lru-mesh2y.tsv', header = TRUE, sep = '\t')
dat_mesh2y$alloc <- 'Mesh'
dat_mesh2y$rss <- dat_mesh2y$rss / 1024.0 / 1024.0
dat_mesh2y$time <- dat_mesh2y$time / 1000000000.0

dat_glibc <- read.delim('../data/redis-lru/redis-lru-libc.tsv', header = TRUE, sep = '\t')
dat_glibc$alloc <- 'glibc'
dat_glibc$rss <- dat_glibc$rss / 1024.0 / 1024.0
dat_glibc$time <- dat_glibc$time / 1000000000.0

dat_tcmalloc <- read.delim('../data/redis-lru/redis-lru-tcmalloc.tsv', header = TRUE, sep = '\t')
dat_tcmalloc$alloc <- 'tcmalloc'
dat_tcmalloc$rss <- dat_tcmalloc$rss / 1024.0 / 1024.0
dat_tcmalloc$time <- dat_tcmalloc$time / 1000000000.0

dat_jemalloc <- read.delim('../data/redis-lru/redis-lru-jemalloc.tsv', header = TRUE, sep = '\t')
dat_jemalloc$alloc <- 'jemalloc + activedefrag'
dat_jemalloc$rss <- dat_jemalloc$rss / 1024.0 / 1024.0
dat_jemalloc$time <- dat_jemalloc$time / 1000000000.0

dat_hoard <- read.delim('../data/redis-lru/redis-lru-hoard.tsv', header = TRUE, sep = '\t')
dat_hoard$alloc <- 'Hoard'
dat_hoard$rss <- dat_hoard$rss / 1024.0 / 1024.0
dat_hoard$time <- dat_hoard$time / 1000000000.0

## dat_diehard <- read.delim('../data/redis-lru/redis-lru-diehard.tsv', header = TRUE, sep = '\t')
## dat_diehard$alloc <- 'DieHard'
## dat_diehard$rss <- dat_diehard$rss / 1024.0 / 1024.0
## dat_diehard$time <- dat_diehard$time / 1000000000.0

p <- ggplot() +
    ## geom_line(data=dat_mesh_activedefrag, size=.3, aes(x=time, y=rss, color=alloc, group=1)) +
    geom_line(data=dat_mesh0n, size=.3, aes(x=time, y=rss, color=alloc, group=2)) +
    ## geom_line(data=dat_mesh0y, size=.3, aes(x=time, y=rss, color=alloc, group=3)) +
    ## geom_line(data=dat_mesh1y, size=.3, aes(x=time, y=rss, color=alloc, group=4)) +
    geom_line(data=dat_mesh2y, size=.3, aes(x=time, y=rss, color=alloc, group=5)) +
    ## geom_line(data=dat_mesh3, size=.3, aes(x=time, y=rss, color=alloc, group=7)) +
    ## geom_line(data=dat_glibc, linetype='dashed', size=.3, aes(x=time, y=rss, color=alloc, group=5)) +
    ## geom_line(data=dat_tcmalloc, size=.3, aes(x=time, y=rss, color=alloc, group=3)) +
    geom_line(data=dat_jemalloc, linetype='dotted', size=.4, aes(x=time, y=rss, color=alloc, group=4)) +
    ## geom_line(data=dat_hoard, size=.3, aes(x=time, y=rss, color=alloc, group=5)) +
    ## geom_line(data=dat_diehard, size=.3, aes(x=time, y=rss, color=alloc, group=8)) +
    scale_y_continuous('RSS (MiB)', expand = c(0, 0), limits = c(0, 300)) +
    scale_x_continuous('Time Since Program Start (seconds)', expand = c(0, 0), limits = c(0, 6.0)) +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

ggsave(p, filename='redis-lru.pdf', width=3.4, height=1.5)


==> r/redis-perf.r <==
library(ggplot2)
library(grid)
library(scales)

library(forcats)
library(dplyr)


dat <- read.delim('../data/redis-perf.tsv', header = TRUE)
print (dat)

dat <- dat %>%
    mutate(allocator = fct_relevel(allocator, "libc", "jemalloc", "tcmalloc", "hoard", "diehard", "mesh-alwayson", "mesh")) %>%
    mutate(allocator = fct_recode(allocator,
                                  "glibc" = "libc",
                                  "Hoard" = "hoard",
                                  "DieHard" = "diehard",
                                  "Mesh (always on)" = "mesh-alwayson",
                                  "Mesh (activedefrag no)" = "mesh"))


p <-
    ggplot(data=dat, aes(x='', y=elapsed, fill=allocator)) +
    geom_bar(stat='summary', y.fun='mean', position=position_dodge(), width=.8) +
    scale_x_discrete('Benchmark', expand = c(0, 0)) +
    scale_y_continuous('Time to insert 870,000 objects in LRU (Seconds)', expand = c(0, 0)) +
    coord_cartesian(ylim=c(0, 3)) +
    theme_bw(10, 'Times') +
    guides(fill = guide_legend(nrow = 2)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 45, hjust = 1)
    )

ggsave(p, filename='redis-perf.pdf', width=3.4, height=2.5)


==> r/ruby-frag.r <==
library(ggplot2)
library(grid)
library(scales)

dat_mesh2n <- read.delim('../data/ruby-frag-mstat/ruby-frag-mesh2n.1542413574.tsv', header = TRUE, sep = '\t')
dat_mesh2n$alloc <- 'Mesh (no meshing)'
dat_mesh2n$rss <- dat_mesh2n$rss / 1024.0 / 1024.0
dat_mesh2n$time <- dat_mesh2n$time / 1000000000.0

dat_mesh0y <- read.delim('../data/ruby-frag-mstat/ruby-frag-mesh0y.1542413600.tsv', header = TRUE, sep = '\t')
dat_mesh0y$alloc <- 'Mesh (no rand)'
dat_mesh0y$rss <- dat_mesh0y$rss / 1024.0 / 1024.0
dat_mesh0y$time <- dat_mesh0y$time / 1000000000.0

dat_mesh2y <- read.delim('../data/ruby-frag-mstat/ruby-frag-mesh2y.1542413635.tsv', header = TRUE, sep = '\t')
dat_mesh2y$alloc <- 'Mesh'
dat_mesh2y$rss <- dat_mesh2y$rss / 1024.0 / 1024.0
dat_mesh2y$time <- dat_mesh2y$time / 1000000000.0

dat_glibc <- read.delim('../data/ruby-frag-mstat/ruby-frag-libc.1542413616.tsv', header = TRUE, sep = '\t')
dat_glibc$alloc <- 'glibc'
dat_glibc$rss <- dat_glibc$rss / 1024.0 / 1024.0
dat_glibc$time <- dat_glibc$time / 1000000000.0

dat_jemalloc <- read.delim('../data/ruby-frag-mstat/ruby-frag-jemalloc.1542413638.tsv', header = TRUE, sep = '\t')
dat_jemalloc$alloc <- 'jemalloc'
dat_jemalloc$rss <- dat_jemalloc$rss / 1024.0 / 1024.0
dat_jemalloc$time <- dat_jemalloc$time / 1000000000.0

## dat_diehard <- read.delim('../data/redis-lru/redis-lru-diehard.tsv', header = TRUE, sep = '\t')
## dat_diehard$alloc <- 'DieHard'
## dat_diehard$rss <- dat_diehard$rss / 1024.0 / 1024.0
## dat_diehard$time <- dat_diehard$time / 1000000000.0

p <- ggplot() +
    ## geom_line(data=dat_mesh_activedefrag, size=.3, aes(x=time, y=rss, color=alloc, group=1)) +
    geom_line(data=dat_mesh2n, size=.3, aes(x=time, y=rss, color=alloc, group=2)) +
    geom_line(data=dat_mesh0y, size=.3, aes(x=time, y=rss, color=alloc, group=3)) +
    ## geom_line(data=dat_mesh1y, size=.3, aes(x=time, y=rss, color=alloc, group=4)) +
    geom_line(data=dat_mesh2y, size=.3, aes(x=time, y=rss, color=alloc, group=5)) +
    ## geom_line(data=dat_mesh3, size=.3, aes(x=time, y=rss, color=alloc, group=7)) +
    ## geom_line(data=dat_glibc, linetype='dashed', size=.3, aes(x=time, y=rss, color=alloc, group=5)) +
    ## geom_line(data=dat_tcmalloc, size=.3, aes(x=time, y=rss, color=alloc, group=3)) +
    geom_line(data=dat_jemalloc, linetype='dotted', size=.4, aes(x=time, y=rss, color=alloc, group=4)) +
    ## geom_line(data=dat_hoard, size=.3, aes(x=time, y=rss, color=alloc, group=5)) +
    ## geom_line(data=dat_diehard, size=.3, aes(x=time, y=rss, color=alloc, group=8)) +
    scale_y_continuous('RSS (MiB)', expand = c(0, 0), limits = c(0, 300)) +
    scale_x_continuous('Time Since Program Start (seconds)', expand = c(0, 0), limits = c(0, 3.0)) +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

ggsave(p, filename='ruby-frag.pdf', width=3.4, height=1.5)


==> r/ruby-memory-bloat.r <==
library(ggplot2)
library(grid)
library(scales)

dat_mesh <- read.delim('../data/ruby-memory-bloat/mesh.tsv', header = TRUE, sep = '\t')
dat_mesh$alloc <- 'Mesh (meshing)'
dat_mesh$rss <- dat_mesh$rss / 1024.0 / 1024.0
dat_mesh$time <- dat_mesh$time / 1000000000.0

dat_mesh2 <- read.delim('../data/ruby-memory-bloat/mesh2.tsv', header = TRUE, sep = '\t')
dat_mesh2$alloc <- 'Mesh (no meshing)'
dat_mesh2$rss <- dat_mesh2$rss / 1024.0 / 1024.0
dat_mesh2$time <- dat_mesh2$time / 1000000000.0

dat_mesh3 <- read.delim('../data/ruby-memory-bloat/mesh3.tsv', header = TRUE, sep = '\t')
dat_mesh3$alloc <- 'Mesh (meshing, no madvise+fallocate)'
dat_mesh3$rss <- dat_mesh3$rss / 1024.0 / 1024.0
dat_mesh3$time <- dat_mesh3$time / 1000000000.0

dat_glibc <- read.delim('../data/ruby-memory-bloat/glibc.tsv', header = TRUE, sep = '\t')
dat_glibc$alloc <- 'glibc'
dat_glibc$rss <- dat_glibc$rss / 1024.0 / 1024.0
dat_glibc$time <- dat_glibc$time / 1000000000.0

dat_glibc2 <- read.delim('../data/ruby-memory-bloat/glibc2.tsv', header = TRUE, sep = '\t')
dat_glibc2$alloc <- 'glibc2'
dat_glibc2$rss <- dat_glibc2$rss / 1024.0 / 1024.0
dat_glibc2$time <- dat_glibc2$time / 1000000000.0

dat_tcmalloc <- read.delim('../data/ruby-memory-bloat/tcmalloc.tsv', header = TRUE, sep = '\t')
dat_tcmalloc$alloc <- 'tcmalloc'
dat_tcmalloc$rss <- dat_tcmalloc$rss / 1024.0 / 1024.0
dat_tcmalloc$time <- dat_tcmalloc$time / 1000000000.0

dat_jemalloc <- read.delim('../data/ruby-memory-bloat/jemalloc.tsv', header = TRUE, sep = '\t')
dat_jemalloc$alloc <- 'jemalloc'
dat_jemalloc$rss <- dat_jemalloc$rss / 1024.0 / 1024.0
dat_jemalloc$time <- dat_jemalloc$time / 1000000000.0

dat_hoard <- read.delim('../data/ruby-memory-bloat/hoard.tsv', header = TRUE, sep = '\t')
dat_hoard$alloc <- 'Hoard'
dat_hoard$rss <- dat_hoard$rss / 1024.0 / 1024.0
dat_hoard$time <- dat_hoard$time / 1000000000.0

p <- ggplot() +
    geom_line(data=dat_mesh, size=.2, aes(x=time, y=rss, color=alloc, group=1)) +
    geom_line(data=dat_mesh2, size=.2, aes(x=time, y=rss, color=alloc, group=7)) +
    geom_line(data=dat_mesh3, size=.2, aes(x=time, y=rss, color=alloc, group=8)) +
    ## geom_line(data=dat_glibc, linetype='dashed', size=.3, aes(x=time, y=rss, color=alloc, group=2)) +
    ## geom_line(data=dat_glibc2, linetype='dashed', size=.3, aes(x=time, y=rss, color=alloc, group=3)) +
    ## geom_line(data=dat_tcmalloc, size=.3, aes(x=time, y=rss, color=alloc, group=4)) +
    ## geom_line(data=dat_jemalloc, linetype='dotted', size=.4, aes(x=time, y=rss, color=alloc, group=5)) +
    geom_line(data=dat_hoard, size=.3, aes(x=time, y=rss, color=alloc, group=6)) +
    scale_y_continuous('RSS (MiB)', expand = c(0, 0), limits = c(0, 3000)) +
    scale_x_continuous('Time Since Program Start (seconds)', expand = c(0, 0), limits = c(0, 80.0)) +
    theme_bw(10, 'Times') +
    guides(colour = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 0, hjust = 1)
    )

ggsave(p, filename='ruby-memory-bloat.pdf', width=6.4, height=3)


==> r/spec_mem_mean.r <==
library(ggplot2)
library(grid)
library(scales)

library(forcats)
library(dplyr)


dat <- read.delim('../data/spec_results_speed.tsv', header = TRUE) %>%
	mutate(allocator = fct_relevel(allocator, "glibc", "jemalloc", "hoard", "diehard", "mesh-pow2", "mesh-jesize")) %>%
    mutate(allocator = fct_recode(allocator,
                                  "Hoard" = "hoard",
                                  "DieHard" = "diehard",
                                  "Mesh" = "mesh-jesize",
                                  "Mesh (power-of-two size classes)" = "mesh-pow2"))

p <-
    ggplot(data=dat, aes(x=benchmark, y=mem_mean_rel, fill=allocator, ymin=mem_mean_rel-mem_stddev_rel, ymax=mem_mean_rel+mem_stddev_rel)) +
    geom_bar(stat='identity', position=position_dodge(), width=.8) +
    scale_x_discrete('Benchmark', expand = c(0, 0)) +
    scale_y_continuous('Mean RSS (Relative to Glibc)', expand = c(0, 0)) +
    coord_cartesian(ylim=c(0, 1.75)) +
    theme_bw(10, 'Times') +
    guides(fill = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 45, hjust = 1)
    )

ggsave(p, filename='spec_mem_mean.pdf', width=7, height=2.75)


==> r/spec_mem_mean_mb.r <==
library(ggplot2)
library(grid)
library(scales)

library(forcats)
library(dplyr)


dat <- read.delim('../data/spec_results_speed.tsv', header = TRUE) %>%
    mutate(allocator = fct_relevel(allocator, "glibc", "jemalloc", "hoard", "diehard", "mesh-pow2", "mesh-jesize")) %>%
    mutate(allocator = fct_recode(allocator,
                                  "Hoard" = "hoard",
                                  "DieHard" = "diehard",
                                  "Mesh" = "mesh-jesize",
                                  "Mesh (power-of-two size classes)" = "mesh-pow2"),
           benchmark = fct_recode(benchmark,
                                  "average" = "geomean"))

p <-
    ggplot(data=dat, aes(x=benchmark, y=mem_mean_mb, fill=allocator)) +
    geom_bar(stat='identity', position=position_dodge(), width=.8) +
    scale_x_discrete('Benchmark', expand = c(0, 0)) +
    scale_y_continuous('Mean RSS (MiB)', expand = c(0, 0)) +
    coord_cartesian(ylim=c(0, 1800)) +
    theme_bw(10, 'Times') +
    guides(fill = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 45, hjust = 1)
    )

ggsave(p, filename='spec_mem_mean_mb.pdf', width=7, height=2.75)


==> r/spec_mem_median.r <==
library(ggplot2)
library(grid)
library(scales)

library(forcats)
library(dplyr)


dat <- read.delim('../data/spec_results_speed.tsv', header = TRUE) %>%
	mutate(allocator = fct_relevel(allocator, "glibc", "jemalloc", "hoard", "diehard", "mesh-pow2", "mesh-jesize")) %>%
    mutate(allocator = fct_recode(allocator,
                                  "Hoard" = "hoard",
                                  "DieHard" = "diehard",
                                  "Mesh" = "mesh-jesize",
                                  "Mesh (power-of-two size classes)" = "mesh-pow2"))

p <-
    ggplot(data=dat, aes(x=benchmark, y=mem_median_rel, fill=allocator)) +
    geom_bar(stat='identity', position=position_dodge(), width=.8) +
    scale_x_discrete('Benchmark', expand = c(0, 0)) +
    scale_y_continuous('Median RSS (Relative to Glibc)', expand = c(0, 0)) +
    coord_cartesian(ylim=c(0, 1.75)) +
    theme_bw(10, 'Times') +
    guides(fill = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 45, hjust = 1)
    )

ggsave(p, filename='spec_mem_median.pdf', width=7, height=2.75)


==> r/spec_mem_median_mb.r <==
library(ggplot2)
library(grid)
library(scales)

library(forcats)
library(dplyr)


dat <- read.delim('../data/spec_results_speed.tsv', header = TRUE) %>%
    mutate(allocator = fct_relevel(allocator, "glibc", "jemalloc", "hoard", "diehard", "mesh-pow2", "mesh-jesize")) %>%
    mutate(allocator = fct_recode(allocator,
                                  "Hoard" = "hoard",
                                  "DieHard" = "diehard",
                                  "Mesh" = "mesh-jesize",
                                  "Mesh (power-of-two size classes)" = "mesh-pow2"),
           benchmark = fct_recode(benchmark,
                                  "average" = "geomean"))

p <-
    ggplot(data=dat, aes(x=benchmark, y=mem_median_mb, fill=allocator)) +
    geom_bar(stat='identity', position=position_dodge(), width=.8) +
    scale_x_discrete('Benchmark', expand = c(0, 0)) +
    scale_y_continuous('Median RSS (MiB)', expand = c(0, 0)) +
    coord_cartesian(ylim=c(0, 1800)) +
    theme_bw(10, 'Times') +
    guides(fill = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 45, hjust = 1)
    )


ggsave(p, filename='spec_mem_median_mb.pdf', width=7, height=2.75)


==> r/spec_mem_peak.r <==
library(ggplot2)
library(grid)
library(scales)

library(forcats)
library(dplyr)


dat <- read.delim('../data/spec_results_speed.tsv', header = TRUE) %>%
	mutate(allocator = fct_relevel(allocator, "glibc", "jemalloc", "hoard", "diehard", "mesh-pow2", "mesh-jesize")) %>%
    mutate(allocator = fct_recode(allocator,
                                  "Hoard" = "hoard",
                                  "DieHard" = "diehard",
                                  "Mesh" = "mesh-jesize",
                                  "Mesh (power-of-two size classes)" = "mesh-pow2"))

p <-
    ggplot(data=dat, aes(x=benchmark, y=mem_max_rel, fill=allocator)) +
    geom_bar(stat='identity', position=position_dodge(), width=.8) +
    scale_x_discrete('Benchmark', expand = c(0, 0)) +
    scale_y_continuous('Peak RSS (Relative to Glibc)', expand = c(0, 0)) +
    coord_cartesian(ylim=c(0, 1.75)) +
    theme_bw(10, 'Times') +
    guides(fill = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 45, hjust = 1)
    )

ggsave(p, filename='spec_mem_peak.pdf', width=7, height=2.75)


==> r/spec_mem_peak_mb.r <==
library(ggplot2)
library(grid)
library(scales)

library(forcats)
library(dplyr)


dat <- read.delim('../data/spec_results_speed.tsv', header = TRUE) %>%
    mutate(allocator = fct_relevel(allocator, "glibc", "jemalloc", "hoard", "diehard", "mesh", "mesh-old")) %>%
    mutate(allocator = fct_recode(allocator,
                                  "Hoard" = "hoard",
                                  "DieHard" = "diehard",
                                  "Mesh" = "mesh",
                                  "Mesh (PLDI)" = "mesh-old"))

p <-
    ggplot(data=dat, aes(x=benchmark, y=mem_max_mb, fill=allocator)) +
    geom_bar(stat='identity', position=position_dodge(), width=.8) +
    scale_x_discrete('Benchmark', expand = c(0, 0)) +
    scale_y_continuous('Peak RSS (MiB)', expand = c(0, 0)) +
    coord_cartesian(ylim=c(0, 1800)) +
    theme_bw(10, 'Times') +
    guides(fill = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 45, hjust = 1)
    )

ggsave(p, filename='spec_mem_peak_mb.pdf', width=7, height=2.75)


==> r/spec_speed.r <==
library(ggplot2)
library(grid)
library(scales)

library(forcats)
library(dplyr)


dat <- read.delim('../data/spec_results_speed.tsv', header = TRUE) %>%
	mutate(allocator = fct_relevel(allocator, "glibc", "jemalloc", "hoard", "diehard", "mesh", "mesh-mid", "mesh-old")) %>%
    mutate(allocator = fct_recode(allocator,
                                  "Hoard" = "hoard",
                                  "DieHard" = "diehard",
                                  "Mesh" = "mesh2y",
                                  "Mesh (no meshing, no rand)" = "mesh0n"))


p <-
    ggplot(data=dat, aes(x=benchmark, y=runtime_relative, fill=allocator)) +
    geom_bar(stat='identity', position=position_dodge(), width=.8) +
    scale_x_discrete('', expand = c(0, 0)) +
    scale_y_continuous('Relative runtime', expand = c(0, 0)) +
    coord_cartesian(ylim=c(0, 1.1)) +
    theme_bw(10, 'Times') +
    guides(fill = guide_legend(nrow = 1)) +
    theme(
        plot.title = element_text(size=10, face='bold'),
        strip.background = element_rect(color='dark gray', linetype=0.5),
        plot.margin = unit(c(.1, .1, 0, 0), 'in'),
        panel.border = element_rect(colour='gray'),
        panel.margin = unit(c(0, 0, -0.5, 0), 'in'),
        legend.position = 'bottom',
        legend.key = element_rect(color=NA),
        legend.key.size = unit(0.15, 'in'),
        legend.margin = unit(0.1, 'in'),
        legend.title=element_blank(),
        axis.title.y = element_text(size=9),
        axis.text.x = element_text(angle = 45, hjust = 1)
    )

ggsave(p, filename='spec_speed.pdf', width=7, height=2.75)


==> test.py <==
import sys
# from guppy import hpy
# hp = hpy()

def rss():
    return 4096 * int(open('/proc/self/stat').read().split(' ')[23])

def gcsize():
    return 0 # hp.heap().size

rss0, gc0 = (rss(), gcsize())

buf = [bytearray(1020) for i in range(200*1024)]
print("start rss={}   gcsize={}".format(rss()-rss0, gcsize()-gc0))
buf = buf[::2]
print("end   rss={}   gcsize={}".format(rss()-rss0, gcsize()-gc0))

